Science Requirements and Detector Concepts for the Electron-Ion Collider: EIC Yellow Report

This report describes the physics case, the resulting detector requirements, and the evolving detector concepts for the experimental program at the Electron-Ion Collider (EIC). The EIC will be a powerful new high-luminosity facility in the United States with the capability to collide high-energy electron beams with high-energy proton and ion beams, providing access to those regions in the nucleon and nuclei where their structure is dominated by gluons. Moreover, polarized beams in the EIC will give unprecedented access to the spatial and spin structure of the proton, neutron, and light ions. The studies leading to this document were commissioned and organized by the EIC User Group with the objective of advancing the state and detail of the physics program and developing detector concepts that meet the emerging requirements in preparation for the realization of the EIC. The effort aims to provide the basis for further development of concepts for experimental equipment best suited for the science needs, including the importance of two complementary detectors and interaction regions. This report consists of three volumes. Volume I is an executive summary of our findings and developed concepts. In Volume II we describe studies of a wide range of physics measurements and the emerging requirements on detector acceptance and performance. Volume III discusses general-purpose detector concepts and the underlying technologies to meet the physics requirements. These considerations will form the basis for a world-class experimental program that aims to increase our understanding of the fundamental structure of all visible matter

==> PART3/Tracking/resources/hybridWithTPC/c_rMR_0to30GeV_withPWG_1.C <==
void central_relMomRes_0to30GeV_withPWG_1()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Nov  3 15:27:31 2020) by ROOT version 6.20/04
   TCanvas *c1 = new TCanvas("c1", "c1",869,25,800,600);
   c1->Range(-4.125,-0.3125,37.125,2.8125);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   Double_t eta-1to1_1p5T_fx1001[30] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26.5,
   27.5,
   28.5,
   29.5};
   Double_t eta-1to1_1p5T_fy1001[30] = {
   0.3564187,
   0.4964894,
   0.6811182,
   0.8200594,
   0.9647128,
   1.043639,
   1.084625,
   1.166975,
   1.233832,
   1.266874,
   1.276661,
   1.316122,
   1.369154,
   1.405975,
   1.474783,
   1.473908,
   1.461047,
   1.551925,
   1.575879,
   1.631928,
   1.682028,
   1.713073,
   1.743848,
   1.788171,
   1.811764,
   1.863403,
   1.905526,
   1.934077,
   1.942495,
   2.016335};
   Double_t eta-1to1_1p5T_fex1001[30] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t eta-1to1_1p5T_fey1001[30] = {
   0.004905377,
   0.006063495,
   0.008529341,
   0.009823996,
   0.01368125,
   0.01399289,
   0.01382509,
   0.01581846,
   0.01738985,
   0.01709542,
   0.01645667,
   0.01467803,
   0.0195911,
   0.01912725,
   0.01866504,
   0.02012223,
   0.02175016,
   0.02264512,
   0.01799122,
   0.02192557,
   0.0229352,
   0.02400542,
   0.02337277,
   0.02525699,
   0.02312859,
   0.0240396,
   0.02386197,
   0.0243575,
   0.02441732,
   0.02449558};
   TGraphErrors *gre = new TGraphErrors(30,eta-1to1_1p5T_fx1001,eta-1to1_1p5T_fy1001,eta-1to1_1p5T_fex1001,eta-1to1_1p5T_fey1001);
   gre->SetName("eta-1to1_1p5T");
   gre->SetTitle("; Momentum [GeV/c]; Relative momentum resolution [%]");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_etamI1to1_1p5T1001 = new TH1F("Graph_etamI1to1_1p5T1001","",100,0,33);
   Graph_etamI1to1_1p5T1001->SetMinimum(0);
   Graph_etamI1to1_1p5T1001->SetMaximum(2.5);
   Graph_etamI1to1_1p5T1001->SetDirectory(0);
   Graph_etamI1to1_1p5T1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_etamI1to1_1p5T1001->SetLineColor(ci);
   Graph_etamI1to1_1p5T1001->GetXaxis()->SetTitle(" Momentum [GeV/c]");
   Graph_etamI1to1_1p5T1001->GetXaxis()->SetLabelFont(42);
   Graph_etamI1to1_1p5T1001->GetXaxis()->SetTitleOffset(1);
   Graph_etamI1to1_1p5T1001->GetXaxis()->SetTitleFont(42);
   Graph_etamI1to1_1p5T1001->GetYaxis()->SetTitle(" Relative momentum resolution [%]");
   Graph_etamI1to1_1p5T1001->GetYaxis()->SetLabelFont(42);
   Graph_etamI1to1_1p5T1001->GetYaxis()->SetTitleFont(42);
   Graph_etamI1to1_1p5T1001->GetZaxis()->SetLabelFont(42);
   Graph_etamI1to1_1p5T1001->GetZaxis()->SetTitleOffset(1);
   Graph_etamI1to1_1p5T1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_eta-1to1_1p5T1001);
   
   gre->Draw("apl");
   
   Double_t eta-1to1_3p0T_fx1002[30] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26.5,
   27.5,
   28.5,
   29.5};
   Double_t eta-1to1_3p0T_fy1002[30] = {
   0.1832994,
   0.2480848,
   0.3371614,
   0.4166049,
   0.4856204,
   0.5288457,
   0.5635398,
   0.5722136,
   0.5968886,
   0.637794,
   0.6490152,
   0.679827,
   0.6769982,
   0.7066824,
   0.7127551,
   0.7205107,
   0.7421094,
   0.7715803,
   0.7934083,
   0.8205876,
   0.8444801,
   0.8429357,
   0.8732053,
   0.8941979,
   0.9131267,
   0.9249102,
   0.9433612,
   0.9805056,
   0.9812766,
   1.017381};
   Double_t eta-1to1_3p0T_fex1002[30] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t eta-1to1_3p0T_fey1002[30] = {
   0.003455239,
   0.003523274,
   0.004030963,
   0.005208775,
   0.006974938,
   0.005556616,
   0.006884379,
   0.007317719,
   0.007916701,
   0.00890117,
   0.007858573,
   0.009797777,
   0.008309841,
   0.009172222,
   0.008374783,
   0.00879937,
   0.009567951,
   0.009681053,
   0.01202722,
   0.01154248,
   0.01082441,
   0.01122344,
   0.01108556,
   0.01155613,
   0.01379835,
   0.01174781,
   0.01166233,
   0.01258892,
   0.01236727,
   0.01364775};
   gre = new TGraphErrors(30,eta-1to1_3p0T_fx1002,eta-1to1_3p0T_fy1002,eta-1to1_3p0T_fex1002,eta-1to1_3p0T_fey1002);
   gre->SetName("eta-1to1_3p0T");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   gre->SetLineColor(ci);
   gre->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_etamI1to1_3p0T1002 = new TH1F("Graph_etamI1to1_3p0T1002","Graph",100,0,33);
   Graph_etamI1to1_3p0T1002->SetMinimum(0.0009472574);
   Graph_etamI1to1_3p0T1002->SetMaximum(0.01116147);
   Graph_etamI1to1_3p0T1002->SetDirectory(0);
   Graph_etamI1to1_3p0T1002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_etamI1to1_3p0T1002->SetLineColor(ci);
   Graph_etamI1to1_3p0T1002->GetXaxis()->SetTitle("p");
   Graph_etamI1to1_3p0T1002->GetXaxis()->SetLabelFont(42);
   Graph_etamI1to1_3p0T1002->GetXaxis()->SetTitleOffset(1);
   Graph_etamI1to1_3p0T1002->GetXaxis()->SetTitleFont(42);
   Graph_etamI1to1_3p0T1002->GetYaxis()->SetTitle("dp/p");
   Graph_etamI1to1_3p0T1002->GetYaxis()->SetLabelFont(42);
   Graph_etamI1to1_3p0T1002->GetYaxis()->SetTitleFont(42);
   Graph_etamI1to1_3p0T1002->GetZaxis()->SetLabelFont(42);
   Graph_etamI1to1_3p0T1002->GetZaxis()->SetTitleOffset(1);
   Graph_etamI1to1_3p0T1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_eta-1to1_3p0T1002);
   
   gre->Draw(" pl");
   
   TLegend *leg = new TLegend(0.1,0.7,0.4,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("eta-1to1_1p5T","-1 #leq #eta #leq 1, 1.5 T","lep");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(42);
   entry=leg->AddEntry("eta-1to1_3p0T","-1 #leq #eta #leq 1 , 3.0 T","lep");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(42);
   entry=leg->AddEntry("relMomFit","PWG requirement","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TF1 *relMomFit1 = new TF1("relMomFit","sqrt(([0]*x)^2 + [1]^2)",0,29.5, TF1::EAddToList::kDefault);
   relMomFit1->SetFillColor(19);
   relMomFit1->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   relMomFit1->SetLineColor(ci);
   relMomFit1->SetLineWidth(2);
   relMomFit1->SetLineStyle(7);
   relMomFit1->GetXaxis()->SetLabelFont(42);
   relMomFit1->GetXaxis()->SetTitleOffset(1);
   relMomFit1->GetXaxis()->SetTitleFont(42);
   relMomFit1->GetYaxis()->SetLabelFont(42);
   relMomFit1->GetYaxis()->SetTitleFont(42);
   relMomFit1->SetParameter(0,0.05);
   relMomFit1->SetParError(0,0);
   relMomFit1->SetParLimits(0,0,0);
   relMomFit1->SetParameter(1,0.5);
   relMomFit1->SetParError(1,0);
   relMomFit1->SetParLimits(1,0,0);
   relMomFit1->Draw("same");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> PART3/Tracking/resources/hybridWithTPC/central_relMomRes_transv_1.C <==
void central_relMomRes_transv_0to30GeV_withPWG_1()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Nov 13 16:22:39 2020) by ROOT version 6.20/04
   TCanvas *c1 = new TCanvas("c1", "c1",948,83,800,600);
   c1->Range(-4.125,-0.3125,37.125,2.8125);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   Double_t eta-1to1_1p5T_fx1001[30] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26.5,
   27.5,
   28.5,
   29.5};
   Double_t eta-1to1_1p5T_fy1001[30] = {
   0.3740022,
   0.5365312,
   0.7358609,
   0.9157453,
   1.024481,
   1.105823,
   1.162164,
   1.234558,
   1.273634,
   1.308148,
   1.341886,
   1.396063,
   1.425039,
   1.455825,
   1.555673,
   1.53841,
   1.578817,
   1.661145,
   1.68084,
   1.686933,
   1.804822,
   1.788877,
   1.862476,
   1.910333,
   1.977298,
   1.97401,
   2.054761,
   2.102583,
   2.156246,
   2.202903};
   Double_t eta-1to1_1p5T_fex1001[30] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t eta-1to1_1p5T_fey1001[30] = {
   0.004933395,
   0.006466854,
   0.008983874,
   0.01106229,
   0.01306312,
   0.01338649,
   0.01397704,
   0.01609626,
   0.014758,
   0.01536812,
   0.01692185,
   0.01617158,
   0.01897145,
   0.01818877,
   0.0216881,
   0.01851203,
   0.02009238,
   0.01963538,
   0.01959551,
   0.01974144,
   0.02207882,
   0.02347899,
   0.02222446,
   0.02367491,
   0.02654683,
   0.02276977,
   0.02375138,
   0.02521364,
   0.0252088,
   0.02761446};
   TGraphErrors *gre = new TGraphErrors(30,eta-1to1_1p5T_fx1001,eta-1to1_1p5T_fy1001,eta-1to1_1p5T_fex1001,eta-1to1_1p5T_fey1001);
   gre->SetName("eta-1to1_1p5T");
   gre->SetTitle("; Transverse momentum [GeV/c]; Relative momentum resolution [%]");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_etamI1to1_1p5T1001 = new TH1F("Graph_etamI1to1_1p5T1001","",100,0,33);
   Graph_etamI1to1_1p5T1001->SetMinimum(0);
   Graph_etamI1to1_1p5T1001->SetMaximum(2.5);
   Graph_etamI1to1_1p5T1001->SetDirectory(0);
   Graph_etamI1to1_1p5T1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_etamI1to1_1p5T1001->SetLineColor(ci);
   Graph_etamI1to1_1p5T1001->GetXaxis()->SetTitle(" Transverse momentum [GeV/c]");
   Graph_etamI1to1_1p5T1001->GetXaxis()->SetLabelFont(42);
   Graph_etamI1to1_1p5T1001->GetXaxis()->SetTitleOffset(1);
   Graph_etamI1to1_1p5T1001->GetXaxis()->SetTitleFont(42);
   Graph_etamI1to1_1p5T1001->GetYaxis()->SetTitle(" Relative momentum resolution [%]");
   Graph_etamI1to1_1p5T1001->GetYaxis()->SetLabelFont(42);
   Graph_etamI1to1_1p5T1001->GetYaxis()->SetTitleFont(42);
   Graph_etamI1to1_1p5T1001->GetZaxis()->SetLabelFont(42);
   Graph_etamI1to1_1p5T1001->GetZaxis()->SetTitleOffset(1);
   Graph_etamI1to1_1p5T1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_eta-1to1_1p5T1001);
   
   gre->Draw("apl");
   
   Double_t eta-1to1_3p0T_fx1002[30] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26.5,
   27.5,
   28.5,
   29.5};
   Double_t eta-1to1_3p0T_fy1002[30] = {
   0.1901285,
   0.2663754,
   0.368508,
   0.4527268,
   0.5103989,
   0.5539094,
   0.5828659,
   0.6212032,
   0.6307823,
   0.6572541,
   0.6658487,
   0.7067389,
   0.7178054,
   0.7332982,
   0.7504118,
   0.7531677,
   0.7998109,
   0.8293667,
   0.845617,
   0.8535737,
   0.9076149,
   0.8944355,
   0.9299559,
   0.9454905,
   0.9919412,
   1.017025,
   1.036266,
   1.055181,
   1.090765,
   1.089824};
   Double_t eta-1to1_3p0T_fex1002[30] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t eta-1to1_3p0T_fey1002[30] = {
   0.002646032,
   0.003043519,
   0.004892577,
   0.005443577,
   0.006481079,
   0.006007306,
   0.006637909,
   0.007495244,
   0.006958634,
   0.007676937,
   0.008100097,
   0.007905456,
   0.008411056,
   0.008738942,
   0.009060144,
   0.00905273,
   0.009610251,
   0.009473407,
   0.01086306,
   0.01042629,
   0.01067451,
   0.01112857,
   0.01157441,
   0.01140682,
   0.01169919,
   0.01214717,
   0.01106758,
   0.01265177,
   0.01320317,
   0.01259045};
   gre = new TGraphErrors(30,eta-1to1_3p0T_fx1002,eta-1to1_3p0T_fy1002,eta-1to1_3p0T_fex1002,eta-1to1_3p0T_fey1002);
   gre->SetName("eta-1to1_3p0T");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   gre->SetLineColor(ci);
   gre->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_etamI1to1_3p0T1002 = new TH1F("Graph_etamI1to1_3p0T1002","Graph",100,0,33);
   Graph_etamI1to1_3p0T1002->SetMinimum(0.0009583385);
   Graph_etamI1to1_3p0T1002->SetMaximum(0.01195617);
   Graph_etamI1to1_3p0T1002->SetDirectory(0);
   Graph_etamI1to1_3p0T1002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_etamI1to1_3p0T1002->SetLineColor(ci);
   Graph_etamI1to1_3p0T1002->GetXaxis()->SetTitle("pT");
   Graph_etamI1to1_3p0T1002->GetXaxis()->SetLabelFont(42);
   Graph_etamI1to1_3p0T1002->GetXaxis()->SetTitleOffset(1);
   Graph_etamI1to1_3p0T1002->GetXaxis()->SetTitleFont(42);
   Graph_etamI1to1_3p0T1002->GetYaxis()->SetTitle("dpT/pT");
   Graph_etamI1to1_3p0T1002->GetYaxis()->SetLabelFont(42);
   Graph_etamI1to1_3p0T1002->GetYaxis()->SetTitleFont(42);
   Graph_etamI1to1_3p0T1002->GetZaxis()->SetLabelFont(42);
   Graph_etamI1to1_3p0T1002->GetZaxis()->SetTitleOffset(1);
   Graph_etamI1to1_3p0T1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_eta-1to1_3p0T1002);
   
   gre->Draw(" pl");
   
   TLegend *leg = new TLegend(0.1,0.7,0.4,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("eta-1to1_1p5T","-1 #leq #eta #leq 1, 1.5 T","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(42);
   entry=leg->AddEntry("eta-1to1_3p0T","-1 #leq #eta #leq 1 , 3.0 T","lp");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(42);
   entry=leg->AddEntry("relMomFit","PWG requirement","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TF1 *relMomFit1 = new TF1("relMomFit","sqrt(([0]*x)^2 + [1]^2)",0,29.5, TF1::EAddToList::kDefault);
   relMomFit1->SetFillColor(19);
   relMomFit1->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   relMomFit1->SetLineColor(ci);
   relMomFit1->SetLineWidth(2);
   relMomFit1->SetLineStyle(7);
   relMomFit1->GetXaxis()->SetLabelFont(42);
   relMomFit1->GetXaxis()->SetTitleOffset(1);
   relMomFit1->GetXaxis()->SetTitleFont(42);
   relMomFit1->GetYaxis()->SetLabelFont(42);
   relMomFit1->GetYaxis()->SetTitleFont(42);
   relMomFit1->SetParameter(0,0.05);
   relMomFit1->SetParError(0,0);
   relMomFit1->SetParLimits(0,0,0);
   relMomFit1->SetParameter(1,0.5);
   relMomFit1->SetParError(1,0);
   relMomFit1->SetParLimits(1,0,0);
   relMomFit1->Draw("same");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

